Foundations of Reasoning with Uncertainty via Real-valued Logics

Real-valued logics underlie an increasing number of neuro-symbolic approaches, though typically their logical inference capabilities are characterized only qualitatively. We provide foundations for establishing the correctness and power of such systems. We give a sound and strongly complete axiomatization that can be parametrized to cover essentially every real-valued logic, including all the common fuzzy logics. Our class of sentences are very rich, and each describes a set of possible real values for a collection of formulas of the real-valued logic, including which combinations of real values are possible. Strong completeness allows us to derive exactly what information can be inferred about the combinations of real values of a collection of formulas given information about the combinations of real values of several other collections of formulas. We then extend the axiomatization to deal with weighted subformulas. Finally, we give a decision procedure based on linear programming for deciding, for certain real-valued logics and under certain natural assumptions, whether a set of our sentences logically implies another of our sentences.

==> socratic-logic/setup.sh <==
#!/usr/bin/env bash -e

# This script creates a Python virtual environment, installs required packages
# available from pip, and further installs the Python cplex package from an
# existing IBM ILOG CPLEX Optimization Studio installation.


PYTHON_VERSION=$(python3 -V | grep -o '[0-9]\+\.[0-9]\+')

# Optimization Studio 12.10 (the latest version as of this writing) supports
# only Python 3.6 and 3.7 and SoCRAtic Logic itself requires Python 3.
if [[ $PYTHON_VERSION != 3.[67] ]]; then
    echo "SoCRAtic Logic requires Python 3.6 or 3.7"
    exit 1
fi

# Create the Python virtual environment if not already present
if [[ ! -d venv ]]; then
    # Attempt to install virtualenv (globally) if not found
    if ! python3 -m pip freeze | grep -q "^virtualenv=="; then
        python3 -m pip install virtualenv
    fi

    python3 -m virtualenv venv
fi

# Switch to the virtual environment's context
. venv/bin/activate

# Install/update required packages
pip install -r requirements.txt


CPLEX_ROOT=CPLEX_Studio*/
CPLEX_PATH=cplex/python/$PYTHON_VERSION/

# Check for a CPLEX installation in the working directory
# TODO: Also check platform-specific standard installer locations
root_matches=($(compgen -G "$CPLEX_ROOT" || true))
if (( ${#root_matches[*]} != 1 )); then
    # If not found (or not unique), prompt for installation location
    read -e -p "Path to IBM ILOG CPLEX Optimzation Studio ($CPLEX_ROOT): " root_matches
fi

pushd "$root_matches/$CPLEX_PATH" >/dev/null

# Check for available system architecture installers
# TODO: Automatically select the appropriate installer if possible
arch_matches=($(compgen -G "*/" || true))
if (( ${#arch_matches[*]} == 0 )); then
    echo "No installers found; check CPLEX installation"
    exit 1
elif (( ${#arch_matches[*]} > 1 )); then
    # If not unique, prompt for which to use
    echo "Multiple architecture installers detected:"
    printf '  %s\n' "${arch_matches[@]}"
    read -e -p "Please select one of the above: " arch_matches
fi
cd "$arch_matches"

python3 setup.py install

popd >/dev/null


==> socratic-logic/socratic/__init__.py <==
# Nonempty to prevent arXiv from deleting


==> socratic-logic/socratic/clock.py <==
import time


def clock(fn, *args, **kwargs):
    t = time.time()

    ret = fn(*args, **kwargs)

    t = time.time() - t

    print('fn:  ', fn.__name__, args, kwargs)
    print('time:', t)

    return ret


==> socratic-logic/socratic/demo.py <==
from socratic.clock import *
from socratic.op import *
from socratic.theory import *


def demo_cat():
    whiskers = Prop("whiskers")
    tail = Prop("tail")
    cat = Prop("cat")
    dog = Prop("dog")
    pet = Prop("pet")

    s1 = SimpleSentence(Implies(And(whiskers, tail), cat), [ClosedInterval(.75, 1)])
    s2 = SimpleSentence(Implies(Or(cat, dog), pet, logic=Logic.GODEL), [ClosedInterval(.75, 1)])
    s3 = SimpleSentence(Not(And(cat, dog)), ClosedInterval(1, 1))  # Single interval not given as list
    s4 = SimpleSentence(WeakAnd(cat, dog), 1)  # Atomic interval given as Number

    theory1 = Theory(s1, s2)
    theory2 = Theory(s1, s2, s3)
    theory3 = Theory(s1, s2, s3, s4)

    goal = Not(tail)

    query1 = SimpleSentence(Implies(And(whiskers, Not(pet)), goal), [ClosedInterval(.5, 1)])
    query2 = SimpleSentence(Implies(And(whiskers, dog), goal), [ClosedInterval(.5, 1)])

    print("theory1 satisfiable: ", theory2.satisfiable())
    print("theory2 satisfiable: ", theory2.satisfiable())
    print("theory3 satisfiable: ", theory3.satisfiable())
    print("theory1, query1: ", theory1.entails(query1))
    print("theory1, query2: ", theory1.entails(query2))
    print("theory2, query1: ", theory2.entails(query1))
    print("theory2, query2: ", theory2.entails(query2))


def demo_3sat():
    x = Prop("x")
    y = Prop("y")
    z = Prop("z")

    val = 1

    s = [
        SimpleSentence(Or(x, y, z), val),
        SimpleSentence(Or(x, y, Not(z)), val),
        SimpleSentence(Or(x, Not(y), z), val),
        SimpleSentence(Or(Not(x), y, z), val),
        SimpleSentence(Or(x, Not(y), Not(z)), val),
        SimpleSentence(Or(Not(x), y, Not(z)), val),
        SimpleSentence(Or(Not(x), Not(y), z), val),
        SimpleSentence(Or(Not(x), Not(y), Not(z)), val)
    ]

    theories = [Theory(s[:i] + s[i+1:]) for i in range(len(s))]

    print("theory satisfiable: ", Theory(s).satisfiable(logic=Logic.GODEL))
    for theory in theories:
        print("theory satisfiable: ", theory.satisfiable(logic=Logic.GODEL))


if __name__ == "__main__":
    clock(demo_cat)
    clock(demo_3sat)


==> socratic-logic/socratic/hajek.py <==
from socratic.op import *


phi = Prop('phi')
psi = Prop('psi')
chi = Prop('chi')
omega = Prop('omega')

axioms = [
    Implies(Implies(phi, psi), Implies(Implies(psi, chi), Implies(phi, chi))),
    Implies(And(phi, psi), phi),
    Implies(And(phi, psi), And(psi, phi)),
    Implies(And(phi, Implies(phi, psi)), And(psi, Implies(psi, phi))),
    Implies(Implies(phi, Implies(psi, chi)), Implies(And(phi, psi), chi)),
    Implies(Implies(And(phi, psi), chi), Implies(phi, Implies(psi, chi))),
    Implies(Implies(Implies(phi, psi), chi), Implies(Implies(Implies(psi, phi), chi), chi)),
    Implies(0, phi),
]

implication = [
    Implies(phi, Implies(psi, phi)),
    Implies(Implies(phi, Implies(psi, chi)), Implies(psi, Implies(phi, chi))),
    Implies(phi, phi),
]

conjunction = [
    Implies(And(phi, Implies(phi, psi)), psi),
    Implies(phi, Implies(psi, And(phi, psi))),
    Implies(Implies(phi, psi), Implies(And(phi, chi), And(psi, chi))),
    Implies(And(Implies(phi, psi), Implies(chi, omega)), Implies(And(phi, chi), And(psi, omega))),
    Implies(And(And(phi, psi), chi), And(phi, And(psi, chi))),
    Implies(And(phi, And(psi, chi)), And(And(phi, psi), chi)),
]

weak_conjunction = [
    Implies(WeakAnd(phi, psi), phi),
    Implies(WeakAnd(phi, psi), psi),
    Implies(And(phi, psi), WeakAnd(phi, psi)),
    Implies(Implies(phi, psi), Implies(phi, WeakAnd(phi, psi))),
    Implies(WeakAnd(phi, psi), WeakAnd(psi, phi)),
    Implies(WeakAnd(Implies(phi, psi), Implies(phi, chi)), Implies(phi, WeakAnd(psi, chi))),
    Implies(And(Implies(phi, psi), Implies(phi, chi)), Implies(phi, WeakAnd(psi, chi))),
]

weak_disjunction = [
    Implies(phi, WeakOr(phi, psi)),
    Implies(psi, WeakOr(phi, psi)),
    Implies(WeakOr(phi, psi), WeakOr(psi, phi)),
    Implies(Implies(phi, psi), Implies(WeakOr(phi, psi), psi)),
    WeakOr(Implies(phi, psi), Implies(psi, phi)),
    Implies(WeakAnd(Implies(phi, chi), Implies(psi, chi)), Implies(WeakOr(phi, psi), chi)),
    Implies(And(Implies(phi, chi), Implies(psi, chi)), Implies(WeakOr(phi, psi), chi)),
]

negation = [
    Implies(phi, Implies(Not(phi), psi)),
    Implies(phi, Not(Not(phi))),
    Implies(And(phi, Not(phi)), 0),
    Implies(Implies(phi, And(psi, Not(psi))), Not(phi)),
    Implies(Implies(phi, psi), Implies(Not(psi), Not(phi))),
    Implies(Implies(phi, Not(psi)), Implies(psi, Not(phi))),
    # Implies(0, 0),
    Implies(phi, And(1, phi)),
    Implies(Implies(1, phi), phi),
]

associativity = [
    Implies(WeakAnd(phi, WeakAnd(psi, chi)), WeakAnd(WeakAnd(phi, psi), chi)),
    Implies(WeakAnd(WeakAnd(phi, psi), chi), WeakAnd(phi, WeakAnd(psi, chi))),
    Implies(WeakOr(phi, WeakOr(psi, chi)), WeakOr(WeakOr(phi, psi), chi)),
    Implies(WeakOr(WeakOr(phi, psi), chi), WeakOr(phi, WeakOr(psi, chi))),
    Implies(phi, WeakAnd(phi, WeakOr(phi, psi))),
    Implies(WeakOr(phi, WeakAnd(phi, psi)), phi),
]

equivalence = [
    Equiv(phi, phi),
    Implies(Equiv(phi, psi), Equiv(psi, phi)),
    Implies(And(Equiv(phi, psi), Equiv(psi, chi)), Equiv(phi, chi)),
    Implies(Equiv(phi, psi), Implies(phi, psi)),
    Implies(Equiv(phi, psi), Implies(psi, phi)),
    Implies(Equiv(phi, psi), Equiv(And(phi, chi), And(psi, chi))),
    Implies(Equiv(phi, psi), Equiv(Implies(phi, chi), Implies(psi, chi))),
    Implies(Equiv(phi, psi), Equiv(Implies(chi, phi), Implies(chi, psi))),
    Implies(Equiv(phi, psi), WeakAnd(Implies(phi, psi), Implies(psi, phi))),
]

distributivity = [
    Equiv(And(phi, WeakOr(psi, chi)), WeakOr(And(phi, psi), And(phi, chi))),
    Equiv(And(phi, WeakAnd(psi, chi)), WeakAnd(And(phi, psi), And(phi, chi))),
    Equiv(WeakAnd(phi, WeakOr(psi, chi)), WeakOr(WeakAnd(phi, psi), WeakAnd(phi, chi))),
    Equiv(WeakOr(phi, WeakAnd(psi, chi)), WeakAnd(WeakOr(phi, psi), WeakOr(phi, chi))),
    Implies(And(WeakOr(phi, psi), WeakOr(phi, psi)), WeakOr(And(phi, phi), And(psi, psi))),
    Implies(And(WeakAnd(phi, psi), WeakAnd(phi, psi)), WeakAnd(And(phi, phi), And(psi, psi))),
    # WeakOr(And(Implies(phi, psi) ** n), And(Implies(psi, phi) ** n)),
    Equiv(WeakAnd(Not(phi), Not(psi)), Not(WeakOr(phi, psi))),
    Equiv(WeakOr(Not(phi), Not(psi)), Not(WeakAnd(phi, psi))),
]

delta_operator = [
    Equiv(Delta(phi), Delta(And(phi, phi))),
    Equiv(Delta(phi), And(Delta(phi), Delta(phi))),
    # Implies(Delta(phi), phi ** n),
    Equiv(Delta(And(phi, psi)), And(Delta(phi), Delta(psi))),
]

lukasiewicz = [
    Equiv(Not(Not(phi)), phi),
    Equiv(Implies(phi, psi), Implies(Not(psi), Not(phi))),
    Equiv(Implies(phi, psi), Not(And(phi, Not(psi)))),
    Implies(Implies(Implies(phi, psi), psi), Implies(Implies(psi, phi), phi)),
    Equiv(Implies(Implies(phi, psi), psi), WeakOr(phi, psi)),
    Equiv(Not(WeakAnd(Not(phi), Not(psi))), WeakOr(phi, psi)),
    Equiv(Not(WeakOr(Not(phi), Not(psi))), WeakAnd(phi, psi)),
    Equiv(Not(And(Not(phi), Not(psi))), Or(phi, psi)),
    Equiv(Not(Or(Not(phi), Not(psi))), And(phi, psi)),
    # Equiv(WeakAnd(phi, psi), And(Or(phi, Not(psi)), psi)),
    Equiv(WeakOr(phi, psi), Or(And(phi, Not(psi)), psi)),
    Or(phi, Not(phi)),
    Equiv(Or(And(phi, Not(psi)), psi), Or(phi, And(psi, Not(phi)))),
    # Equiv(And(Or(phi, Not(psi)), psi), And(phi, Or(psi, Not(phi)))),
    # Implies(Implies(phi, chi), Implies(Implies(psi, chi), Implies(WeakOr(phi, psi), chi))),
]

godel = [
    Implies(phi, And(phi, phi)),
    Equiv(And(phi, psi), WeakAnd(phi, psi)),
    Equiv(And(phi, psi), And(phi, Implies(phi, psi))),
    Implies(Implies(phi, Implies(psi, chi)), Implies(Implies(phi, psi), Implies(phi, chi))),
    Implies(Implies(phi, Not(phi)), Not(phi)),
]


==> socratic-logic/socratic/op.py <==
from collections.abc import Iterable
from enum import Enum
from numbers import Number


class Logic(Enum):
    GODEL = 0
    LUKASIEWICZ = 1


class Formula(object):
    def __init__(self):
        self.val = "unconfigured"

    def configure(self, m, gap, logic):
        if self.val is None:
            self.val = m.continuous_var(lb=0, ub=1, name=str(self))

            return True

    def reset(self):
        if self.val is not None:
            self.val = None

            return True


class Prop(Formula):
    def __init__(self, name):
        super().__init__()

        self.name = name

    def __str__(self):
        return str(self.name)


class Constant(Formula):
    def __init__(self, val):
        super().__init__()

        self.val = val

    def __str__(self):
        return str(self.val)

    def configure(self, m, gap, logic):
        pass

    def reset(self):
        pass


class Operator(Formula):
    def __init__(self, *args, logic=None):
        super().__init__()

        self.logic = logic

        if len(args) == 1 and isinstance(args[0], Iterable):
            args = args[0]

        self.operands = [Constant(arg) if isinstance(arg, Number) else arg for arg in args]

    def __str__(self):
        logic_arg = ["logic=%s" % str(self.logic)] if self.logic is not None else []
        return "%s(%s)" % (type(self).__name__, ", ".join(map(str, self.operands + logic_arg)))

    def configure(self, m, gap, logic):
        if super().configure(m, gap, logic):
            for operand in self.operands:
                operand.configure(m, gap, logic)

            self.add_constraint(m, gap, logic)

    def add_constraint(self, m, gap, logic):
        pass

    def reset(self):
        if super().reset():
            for operand in self.operands:
                operand.reset()


class And(Operator):
    def add_constraint(self, m, gap, logic):
        if self.logic is not None:
            logic = self.logic

        if logic is Logic.GODEL:
            m.add_constraint(self.val == m.min(operand.val for operand in self.operands))

        else:  # logic is Logic.LUKASIEWICZ
            m.add_constraint(self.val == m.max(0, 1 - m.sum(1 - operand.val for operand in self.operands)))


class WeakAnd(And):
    def __init__(self, *args):
        super().__init__(*args, logic=Logic.GODEL)


class Or(Operator):
    def add_constraint(self, m, gap, logic):
        if self.logic is not None:
            logic = self.logic

        if logic is Logic.GODEL:
            m.add_constraint(self.val == m.max(operand.val for operand in self.operands))

        else:  # logic is Logic.LUKASIEWICZ
            m.add_constraint(self.val == m.min(1, m.sum(operand.val for operand in self.operands)))


class WeakOr(Or):
    def __init__(self, *args):
        super().__init__(*args, logic=Logic.GODEL)


class Implies(Operator):
    def __init__(self, lhs, rhs, logic=None):
        super().__init__(lhs, rhs, logic=logic)

        self.lhs = self.operands[0]
        self.rhs = self.operands[1]

    def add_constraint(self, m, gap, logic):
        if self.logic is not None:
            logic = self.logic

        if logic is Logic.GODEL:
            lhs_le_rhs = m.binary_var(name=str(self) + ".lhs_le_rhs")

            m.add_indicator(lhs_le_rhs, self.lhs.val <= self.rhs.val)
            m.add_indicator(lhs_le_rhs, self.val == 1)

            m.add_indicator(lhs_le_rhs, self.lhs.val >= self.rhs.val + gap, 0)
            m.add_indicator(lhs_le_rhs, self.val == self.rhs.val, 0)

        else:  # logic is Logic.LUKASIEWICZ
            if isinstance(self.rhs.val, Number) and self.rhs.val == 0:
                m.add_constraint(self.val == 1 - self.lhs.val)
            else:
                m.add_constraint(self.val == m.min(1, 1 - self.lhs.val + self.rhs.val))


class Not(Implies):
    def __init__(self, arg, logic=None):
        super().__init__(arg, 0, logic=logic)

        self.arg = self.operands[0]

    def __str__(self):
        logic_arg = ["logic=%s" % str(self.logic)] if self.logic is not None else []
        return "%s(%s)" % (type(self).__name__, ", ".join([str(self.arg)] + logic_arg))


class Inv(Not):
    def __init__(self, arg):
        super().__init__(arg, logic=Logic.LUKASIEWICZ)


class Equiv(Operator):
    def __init__(self, lhs, rhs, logic=None):
        super().__init__(lhs, rhs, logic=logic)

        self.lhs = self.operands[0]
        self.rhs = self.operands[1]

    def add_constraint(self, m, gap, logic):
        if self.logic is not None:
            logic = self.logic

        if logic is Logic.GODEL:
            lhs_eq_rhs = m.binary_var(name=str(self) + ".lhs_eq_rhs")

            m.add_indicator(lhs_eq_rhs, self.lhs.val == self.rhs.val)
            m.add_indicator(lhs_eq_rhs, self.val == 1)

            m.add_indicator(lhs_eq_rhs, m.abs(self.lhs.val - self.rhs.val) >= gap, 0)
            m.add_indicator(lhs_eq_rhs, self.val == m.min(self.lhs.val, self.rhs.val), 0)

        else:  # logic is Logic.LUKASIEWICZ
            m.add_constraint(self.val == 1 - m.abs(self.lhs.val - self.rhs.val))


class Delta(Operator):
    def __init__(self, arg):
        super().__init__(arg)

        self.arg = self.operands[0]

    def add_constraint(self, m, gap, logic):
        arg_eq_one = m.binary_var(name=str(self) + ".arg_eq_one")

        m.add_indicator(arg_eq_one, self.arg.val == 1)
        m.add_indicator(arg_eq_one, self.val == 1)

        m.add_indicator(arg_eq_one, self.arg.val <= 1 - gap, 0)
        m.add_indicator(arg_eq_one, self.val == 0, 0)


==> socratic-logic/socratic/test.py <==
import itertools
import random
import unittest

from socratic.clock import *
from socratic.op import *
from socratic.theory import *


class SatTestCase(unittest.TestCase):
    def sat_test(self, k):
        x = [Prop("x_%d" % k) for k in range(k)]

        s = [SimpleSentence(Or(c), 1) for c in itertools.product(*([a, Inv(a)] for a in x))]
        full_theory = Theory(s)

        # The problem is unsatisfiable in Godel (and classical) logic
        try:
            self.assertFalse(clock(full_theory.satisfiable, logic=Logic.GODEL))
        except AssertionError:
            print()
            print("k=%d" % k)
            full_theory.m.print_solution(print_zeros=True)
            print()
            raise

        # Removing any one sentence renders it satisfiable
        i = random.randrange(len(s))
        partial_theory = Theory(s[:i] + s[i+1:])
        self.assertTrue(clock(partial_theory.satisfiable, logic=Logic.GODEL))

        # The problem is likewise satisfiable in Lukasiewicz logic
        self.assertTrue(clock(full_theory.satisfiable, logic=Logic.LUKASIEWICZ))

        exclusions = [SimpleSentence(a, [OpenUpperInterval(0, 1/k), OpenLowerInterval((k-1)/k, 1)]) for a in x]
        excluded_theory = Theory(s + exclusions)

        # The problem becomes unsatisfiable again if propositions are forced to lie near 0 and 1
        try:
            self.assertFalse(clock(excluded_theory.satisfiable, logic=Logic.LUKASIEWICZ))
        except AssertionError:
            print()
            print("k=%d" % k)
            excluded_theory.m.print_solution(print_zeros=True)
            print()
            raise

        # Removing any one sentence again renders it satisfiable
        i = random.randrange(len(s))
        partial_excluded_theory = Theory(s[:i] + s[i+1:] + exclusions)
        self.assertTrue(clock(partial_excluded_theory.satisfiable, logic=Logic.LUKASIEWICZ))

    def test_sat(self):
        for k in range(3, 7):
            with self.subTest(k=k):
                clock(self.sat_test, k)
                print()


class HajekTestCase(unittest.TestCase):
    def hajek_test(self, formulae, logics=Logic):
        empty_theory = Theory()

        for logic in logics:
            for formula in formulae:
                with self.subTest(formula=str(formula), logic=str(logic)):
                    try:
                        self.assertTrue(empty_theory.entails(SimpleSentence(formula, 1), logic=logic))
                    except AssertionError:
                        print()
                        print(str(formula), str(logic))
                        empty_theory.m.print_solution(print_zeros=True)
                        print()
                        raise

    def hajek_test_false(self, formulae, logics=Logic):
        empty_theory = Theory()

        for logic in logics:
            for formula in formulae:
                with self.subTest(formula=str(formula), logic=str(logic)):
                    self.assertFalse(empty_theory.entails(SimpleSentence(formula, 1), logic=logic))

    def test_hajek_axioms(self):
        from socratic.hajek import axioms
        clock(self.hajek_test, axioms)

    def test_hajek_implication(self):
        from socratic.hajek import implication
        clock(self.hajek_test, implication)

    def test_hajek_conjunction(self):
        from socratic.hajek import conjunction
        clock(self.hajek_test, conjunction)

    def test_hajek_weak_conjunction(self):
        from socratic.hajek import weak_conjunction
        clock(self.hajek_test, weak_conjunction)

    def test_hajek_weak_disjunction(self):
        from socratic.hajek import weak_disjunction
        clock(self.hajek_test, weak_disjunction)

    def test_hajek_negation(self):
        from socratic.hajek import negation
        clock(self.hajek_test, negation)

    def test_hajek_associativity(self):
        from socratic.hajek import associativity
        clock(self.hajek_test, associativity)

    def test_hajek_equivalence(self):
        from socratic.hajek import equivalence
        clock(self.hajek_test, equivalence)

    def test_hajek_distributivity(self):
        from socratic.hajek import distributivity
        clock(self.hajek_test, distributivity)

    def test_hajek_delta_operator(self):
        from socratic.hajek import delta_operator
        clock(self.hajek_test, delta_operator)

    def test_hajek_lukasiewicz(self):
        from socratic.hajek import lukasiewicz
        clock(self.hajek_test, lukasiewicz, logics=[Logic.LUKASIEWICZ])
        clock(self.hajek_test_false, lukasiewicz, logics=[Logic.GODEL])

    def test_hajek_godel(self):
        from socratic.hajek import godel
        clock(self.hajek_test, godel, logics=[Logic.GODEL])
        clock(self.hajek_test_false, godel, logics=[Logic.LUKASIEWICZ])


class BooleanTestCase(unittest.TestCase):
    def boolean_test(self, logic):
        phi = Prop("phi")
        psi = Prop("psi")

        formula = Implies(Implies(phi, psi), Implies(Implies(Not(phi), psi), psi))

        s = SimpleSentence(formula, 1)

        empty_theory = Theory()

        self.assertFalse(empty_theory.entails(s, logic=logic))

        boolean_theory = Theory(
            SimpleSentence(phi, [0, 1]),
            SimpleSentence(psi, [0, 1]),
        )

        self.assertTrue(boolean_theory.entails(s, logic=logic))

    def test_boolean_godel(self):
        clock(self.boolean_test, Logic.GODEL)

    def test_boolean_lukasiewicz(self):
        clock(self.boolean_test, Logic.LUKASIEWICZ)


class StressTestCase(unittest.TestCase):
    def stress_test(self, logic):
        phi = Prop("phi")
        psi = Prop("psi")

        formula = Implies(Implies(phi, psi), Implies(Implies(Not(phi), psi), psi))

        s = SimpleSentence(formula, [ClosedInterval(1/(k + 1), 1/k) for k in range(2,10000)] + [ClosedInterval(.5, 1)])

        boolean_theory = Theory(
            SimpleSentence(phi, [0] + [ClosedInterval(1 - 1/k, 1 - 1/(k + 1)) for k in range(2,10000)]),
            SimpleSentence(psi, [0] + [ClosedInterval(1 - 1/k, 1 - 1/(k + 1)) for k in range(2,10000)]),
        )

        self.assertTrue(boolean_theory.entails(s, logic=logic))

    def test_stress_godel(self):
        clock(self.stress_test, Logic.GODEL)

    def test_stress_lukasiewicz(self):
        clock(self.stress_test, Logic.LUKASIEWICZ)


if __name__ == '__main__':
    unittest.main()


==> socratic-logic/socratic/theory.py <==
from collections.abc import Iterable
from numbers import Number

import docplex.mp as mp
import docplex.mp.model

from socratic.op import Logic


class Theory(object):
    def __init__(self, *args):
        if len(args) == 1 and isinstance(args[0], Iterable):
            args = args[0]

        self.sentences = args

        self.m = None
        self.gap = None

    def satisfiable(self, logic=Logic.LUKASIEWICZ):
        return not self.entails(None, logic)

    def entails(self, query, logic=Logic.LUKASIEWICZ):
        self.m = mp.model.Model()
        self.m.float_precision = 16
        self.gap = self.m.continuous_var(lb=0, ub=1, name="gap")

        for s in self.sentences:
            s.reset()
        if query is not None:
            query.reset()

        for s in self.sentences:
            s.configure(self.m, self.gap, logic)
        if query is not None:
            query.compliment(self.m, self.gap, logic)

        self.m.maximize(self.gap)
        res = not (self.m.solve() and self.gap.solution_value > 1e-8)

        return res


class Sentence(object):
    pass


class SimpleSentence(Sentence):
    def __init__(self, formula, intervals):
        if not isinstance(intervals, Iterable):
            intervals = [intervals]

        self.formula = formula
        self.intervals = [Point(r) if isinstance(r, Number) else r for r in intervals]

    def configure(self, m, gap, logic):
        self.formula.configure(m, gap, logic)

        active_interval = m.binary_var_list(len(self.intervals), name=str(self.formula) + ".active_interval")
        m.add_constraint(m.sum(active_interval) == 1)
        for i in range(len(self.intervals)):
            self.intervals[i].configure(m, gap, self.formula, active_interval[i])

    def compliment(self, m, gap, logic):
        self.formula.configure(m, gap, logic)

        active_interval = m.binary_var_list(len(self.intervals), name=str(self.formula) + ".active_interval")
        for i in range(len(self.intervals)):
            self.intervals[i].compliment(m, gap, self.formula, active_interval[i])

    def reset(self):
        self.formula.reset()


class FloatInterval(object):
    def __init__(self, lower, upper):
        self.lower = lower
        self.upper = upper

    def configure(self, m, gap, formula, active):
        pass

    def compliment(self, m, gap, formula, active):
        pass


class ClosedInterval(FloatInterval):
    def configure(self, m, gap, formula, active):
        m.add_indicator(active, formula.val >= self.lower)
        m.add_indicator(active, formula.val <= self.upper)

    def compliment(self, m, gap, formula, active):
        m.add_indicator(active, formula.val <= self.lower - gap)
        m.add_indicator(active, formula.val >= self.upper + gap, 0)


class Point(ClosedInterval):
    def __init__(self, point):
        super().__init__(point, point)


class OpenInterval(FloatInterval):
    def configure(self, m, gap, formula, active):
        m.add_indicator(active, formula.val >= self.lower + gap)
        m.add_indicator(active, formula.val <= self.upper - gap)

    def compliment(self, m, gap, formula, active):
        m.add_indicator(active, formula.val <= self.lower)
        m.add_indicator(active, formula.val >= self.upper, 0)


class OpenLowerInterval(FloatInterval):
    def configure(self, m, gap, formula, active):
        m.add_indicator(active, formula.val >= self.lower + gap)
        m.add_indicator(active, formula.val <= self.upper)

    def compliment(self, m, gap, formula, active):
        m.add_indicator(active, formula.val <= self.lower)
        m.add_indicator(active, formula.val >= self.upper + gap, 0)


class OpenUpperInterval(FloatInterval):
    def configure(self, m, gap, formula, active):
        m.add_indicator(active, formula.val >= self.lower)
        m.add_indicator(active, formula.val <= self.upper - gap)

    def compliment(self, m, gap, formula, active):
        m.add_indicator(active, formula.val <= self.lower - gap)
        m.add_indicator(active, formula.val >= self.upper, 0)

